Can Agent Harnesses and Inference Engines Hear Each Other? The HEAR Protocol for Agentic LLM Serving

LLM agents increasingly execute complex workflows involving multi-turn reasoning, tool use, and parallel agents. Efficient serving requires decisions that span two layers with complementary information: the agent harness understands workflow dependencies, context lifecycles, and execution objectives, whereas the inference engine observes request queues, KV-cache state, resource pressure, and execution capabilities. Existing interfaces do not systematically connect these views, limiting workflow-aware execution. HEAR, a bidirectional Harness--Engine Pairing protocol for agentic LLM serving. HEAR standardizes how the harness communicates workflow intent and execution requirements and how the engine returns runtime state, capabilities, and outcomes. By separating protocol semantics from optimization policies, HEAR supports diverse coordination strategies without changing workflow or model semantics. We instantiate HEAR for online cache-aware runtime coordination and workload-aware execution-mode selection for agent roles. Across four conversational and research-agent benchmarks under memory-constrained, concurrent serving, HEAR achieves a $1.61\times$ batch speedup and reduces median time-to-first-token by $2.23\times$ on SCBench. Mooncake shows that workflow intent and live engine state provide complementary benefits across load regimes. On BrowseComp-Plus and DeepResearchBench, workload-specific configurations yield $1.23\times$ and $2.45\times$ end-to-end speedups, respectively, without observed task-quality degradation. These results establish HEAR as a reusable coordination substrate for efficient agentic LLM serving.

==> scripts/extract_m3ail_mark.py <==
#!/usr/bin/env python3
"""Extract the left-hand M3AIL mark from the public wordmark image.

The source image already has a transparent background.  We crop the icon,
preserve its silhouette, tighten any soft alpha fringe, and render it in the
template blue so the output stays crisp and visually consistent.
"""

from __future__ import annotations

import argparse
from pathlib import Path

from PIL import Image


DEFAULT_MARK_COLOR = (0x2E, 0x5A, 0xA8)


def parse_hex_color(value: str) -> tuple[int, int, int]:
    value = value.removeprefix("#")
    if len(value) != 6:
        raise argparse.ArgumentTypeError("color must be a six-digit RGB hex value")
    try:
        return tuple(int(value[index:index + 2], 16) for index in (0, 2, 4))
    except ValueError as exc:
        raise argparse.ArgumentTypeError("color must be a six-digit RGB hex value") from exc


def sharpen_alpha(alpha: Image.Image) -> Image.Image:
    """Compress the antialias transition while preserving the 50% contour."""

    return alpha.point(
        lambda value: (
            0
            if value <= 64
            else 255
            if value >= 191
            else round((value - 64) * 255 / 127)
        )
    )


def extract_mark(
    source: Path,
    output: Path,
    size: int,
    mark_color: tuple[int, int, int],
) -> None:
    image = Image.open(source).convert("RGBA")

    # The icon occupies the left third of the published horizontal wordmark.
    icon_region = image.crop((0, 0, round(image.width * 0.32), image.height))
    alpha = icon_region.getchannel("A")
    bbox = alpha.getbbox()
    if bbox is None:
        raise ValueError(f"No non-transparent pixels found in {source}")

    icon_region = icon_region.crop(bbox)
    alpha = sharpen_alpha(icon_region.getchannel("A"))

    padding = round(size * 0.07)
    available = size - 2 * padding
    scale = min(available / icon_region.width, available / icon_region.height)
    resized_size = (
        max(1, round(icon_region.width * scale)),
        max(1, round(icon_region.height * scale)),
    )
    resized_alpha = alpha.resize(resized_size, Image.Resampling.LANCZOS)
    resized_alpha = resized_alpha.point(
        lambda value: 0 if value <= 1 else 255 if value >= 254 else value
    )

    canvas = Image.new("RGBA", (size, size), (0, 0, 0, 0))
    mark = Image.new("RGBA", resized_size, (*mark_color, 255))
    mark.putalpha(resized_alpha)
    position = ((size - resized_size[0]) // 2, (size - resized_size[1]) // 2)
    canvas.alpha_composite(mark, position)

    output.parent.mkdir(parents=True, exist_ok=True)
    canvas.save(output, optimize=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("source", type=Path)
    parser.add_argument("output", type=Path)
    parser.add_argument("--size", type=int, default=2048)
    parser.add_argument(
        "--color",
        type=parse_hex_color,
        default=DEFAULT_MARK_COLOR,
        metavar="RRGGBB",
        help="flat mark color (default: 2E5AA8)",
    )
    args = parser.parse_args()
    extract_mark(args.source, args.output, args.size, args.color)


if __name__ == "__main__":
    main()

